The Torus One-Point Diagram in Two-Dimensional String Cosmology

We calculate numerically the torus one-point string diagram in the two-dimensional string cosmology background by decomposing the one-point functions in $c=1$ and $c=25$ Liouville CFT into torus one-point Virasoro conformal blocks and integrating over the fundamental domain of the torus moduli space. We find a remarkably simple result as a function of the outgoing closed string energy. This torus one-point diagram is expected to contribute to the one-point cosmological wavefunction at order $g_s$, and to the four-point cosmological wavefunction at order $g_s^2$ through the disconnected product of the torus one-point diagram and the sphere three-point diagram.

==> anc/2Dcosmo_torus1pt_arxiv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    311131,       7882]
NotebookOptionsPosition[    308432,       7836]
NotebookOutlinePosition[    308833,       7852]
CellTagsIndexPosition[    308790,       7849]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Torus one-point diagram in 2D string cosmology", "Section",
 CellChangeTimes->{{3.89142904201987*^9, 
  3.891429054517395*^9}},ExpressionUUID->"ddda4221-823e-4ba1-a79f-\
eae95128db19"],

Cell[CellGroupData[{

Cell["main code", "Subsection",
 CellChangeTimes->{{3.8914290578258047`*^9, 
  3.891429059242673*^9}},ExpressionUUID->"7f273877-bc7e-467d-bd57-\
dcee6df76a00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "input", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"param", "[", 
     RowBox[{"options_", ",", "flag_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"pos", ",", "flagList"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"flagList", "=", 
        RowBox[{"StringSplit", "[", "options", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"pos", "=", 
        RowBox[{"Position", "[", 
         RowBox[{"flagList", ",", 
          RowBox[{"\"\<-\>\"", "<>", "flag"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Switch", "[", 
        RowBox[{
         RowBox[{"Length", "[", "pos", "]"}], ",", "\[IndentingNewLine]", "1",
          ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{
            RowBox[{"flagList", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"pos", "[", 
                RowBox[{"[", 
                 RowBox[{"1", ",", "1"}], "]"}], "]"}], "+", "1"}], "]"}], 
             "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}], ";"}], ",", 
         "\[IndentingNewLine]", "0", ",", 
         RowBox[{
          RowBox[{"WriteString", "[", 
           RowBox[{"\"\<stdout\>\"", ",", 
            RowBox[{
            "\"\<flag -\>\"", "<>", "flag", "<>", "\"\< needed\>\""}]}], 
           "]"}], ";", 
          RowBox[{"Abort", "[", "]"}], ";"}], ",", "\[IndentingNewLine]", "_",
          ",", 
         RowBox[{
          RowBox[{"WriteString", "[", 
           RowBox[{"\"\<stdout\>\"", ",", 
            RowBox[{
            "\"\<flag -\>\"", "<>", "flag", "<>", "\"\< duplicated\>\""}]}], 
           "]"}], ";", 
          RowBox[{"Abort", "[", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], "\n", 
   RowBox[{
    RowBox[{"options", "=", "$CommandLine"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{
      RowBox[{"param", "[", 
       RowBox[{"options", ",", "\"\<w\>\""}], "]"}], "//", "ToExpression"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"w", "=", 
     RowBox[{"Rationalize", "[", "w", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Input: w = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w", "//", "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myvar", "[", "val_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"str", "=", "\"\<\>\""}], ",", 
         RowBox[{"var", "=", 
          RowBox[{"N", "[", 
           RowBox[{"val", ",", "4"}], "]"}]}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"str", "=", 
         RowBox[{"StringReplace", "[", 
          RowBox[{
           RowBox[{"ToString", "[", "var", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"\"\<.\>\"", "\[Rule]", "\"\<p\>\""}], ",", 
             RowBox[{"\"\<-\>\"", "\[Rule]", "\"\<n\>\""}]}], "}"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "str", "]"}]}]}], "]"}]}], ";"}]}]}]], "Input",\

 CellChangeTimes->{{3.7196957438580227`*^9, 3.719695745512177*^9}, 
   3.719851408887848*^9, {3.719851439105492*^9, 3.719851487811069*^9}, {
   3.734733798797319*^9, 3.7347338943772078`*^9}, {3.734736020297255*^9, 
   3.7347360225409737`*^9}, {3.734736929097411*^9, 3.734736967934033*^9}, {
   3.735147613325081*^9, 3.7351476167319727`*^9}, {3.820601759765901*^9, 
   3.820601782016955*^9}, {3.820601852368203*^9, 3.820601864743124*^9}, {
   3.820708412912778*^9, 3.820708412966338*^9}, {3.8207084508651667`*^9, 
   3.820708455504937*^9}, {3.8239051037727423`*^9, 3.823905148797522*^9}, {
   3.823905980382927*^9, 3.823905984499825*^9}, {3.82430308004644*^9, 
   3.824303081593533*^9}, {3.824303750612755*^9, 3.824303752135805*^9}, {
   3.855250422384631*^9, 3.855250438159874*^9}, {3.856088708193766*^9, 
   3.8560887232742367`*^9}, {3.867770815057222*^9, 3.8677708247628098`*^9}, {
   3.867833629908721*^9, 3.8678336300091476`*^9}, {3.884720737013294*^9, 
   3.88472080150733*^9}, {3.886851143319285*^9, 
   3.886851155194564*^9}},ExpressionUUID->"537de197-c5de-4434-a7c2-\
c835a869e3fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "parameters", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"prec", "=", "200"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "25"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"25", "+", 
        RowBox[{"1", "/", "1000000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Q", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<b = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"b", "//", "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<***************************\>\"", "]"}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"cc1", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"1", "-", 
         RowBox[{"1", "/", "200"}]}], ",", "prec"}], "]"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cc1", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "100000"}]}], ",", "prec"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Qh", "=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"cc1", "-", "1"}], ")"}], "/", "6"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bh", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Qh", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"Qh", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<bh = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"bh", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<w = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"w", "//", "N"}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hext", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
      RowBox[{"w", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hhext", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Qh", "^", "2"}], "/", "4"}], "-", 
      RowBox[{"w", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"qorder", "=", "8"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<qorder = \>\"", "<>", 
      RowBox[{"ToString", "[", "qorder", "]"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8832228824733562`*^9, 3.883222883226718*^9}, {
   3.883222978132134*^9, 3.8832230767752037`*^9}, {3.883231633629773*^9, 
   3.8832316338475447`*^9}, {3.8832332540619287`*^9, 3.883233254338331*^9}, 
   3.8832333011190233`*^9, {3.883233411404735*^9, 3.883233412202924*^9}, {
   3.886704991434363*^9, 3.886705009232142*^9}, {3.886705090462244*^9, 
   3.886705091856148*^9}, {3.886851208954091*^9, 3.8868512541725492`*^9}, 
   3.887106946355934*^9, {3.88710751866564*^9, 3.8871075202304783`*^9}, 
   3.891429408310278*^9},ExpressionUUID->"c7bbbac5-b1ac-4158-adb8-\
0bce3d9804c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Liouville", " ", "at", " ", "c"}], "=", "1"}], ",", " ", 
    RowBox[{"following", " ", 
     RowBox[{"Ribault", "'"}], 
     RowBox[{"s", " ", "'"}], "15", " ", "paper"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myGamma1", "[", "z_", "]"}], ":=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "*", "\[Pi]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"z", "/", "2"}], ")"}]}], "/", 
       RowBox[{"BarnesG", "[", "z", "]"}]}], "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myUpsilon1", "[", "z_", "]"}], ":=", 
     FractionBox["1", 
      RowBox[{
       RowBox[{"myGamma1", "[", "z", "]"}], "*", 
       RowBox[{"myGamma1", "[", 
        RowBox[{"2", "-", "z"}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myCleq1", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"myUpsilon1", "[", 
       RowBox[{"1", "+", "P1", "+", "P2", "+", "P3"}], "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "-", "P1", "+", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P1"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "-", "P2", "+", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P2"}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", "P1", "+", "P2", "-", "P3"}], "]"}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"2", "*", "P3"}]}], "]"}]]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "\"\<reflection phase\>\"", " ", "is", " ", "equal", " ", "to", " ", 
      "1"}], ",", " ", 
     RowBox[{
      RowBox[{"for", " ", "\[Beta]"}], "=", "1"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"myDOZZ", "[", 
      RowBox[{"P1_", ",", "P2_", ",", "P3_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"myUpsilon1", "[", 
        RowBox[{"1", "+", 
         RowBox[{"I", "*", 
          RowBox[{"(", 
           RowBox[{"P1", "+", "P2", "+", "P3"}], ")"}]}]}], "]"}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "P1", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P1"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P2", "+", "P3", "-", "P1"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P2", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P2"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P3", "+", "P1", "-", "P2"}], ")"}]}]}], "]"}]], "*", 
        FractionBox[
         RowBox[{"2", "*", "P3", "*", 
          RowBox[{"myUpsilon1", "[", 
           RowBox[{"1", "+", 
            RowBox[{"2", "*", "I", "*", "P3"}]}], "]"}]}], 
         RowBox[{"myUpsilon1", "[", 
          RowBox[{"1", "+", 
           RowBox[{"I", "*", 
            RowBox[{"(", 
             RowBox[{"P1", "+", "P2", "-", "P3"}], ")"}]}]}], "]"}]]}], 
       ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.854720381104857*^9, 3.854720399198448*^9}, {
  3.8547205250469723`*^9, 3.854720564015101*^9}, {3.8560889719846573`*^9, 
  3.856088972160304*^9}, {3.856089024234777*^9, 3.856089025586322*^9}, {
  3.865535744444459*^9, 3.865535747576077*^9}},
 CellLabel->
  "In[986]:=",ExpressionUUID->"aa9efb15-53dc-4529-9907-362e83056a77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"auxiliary", " ", "functions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ClearAll", "[", 
    RowBox[{"MatrixSeriesInverse", ",", "Lattice"}], "]"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Computes", " ", "the", " ", "inverse", " ", "matrix", " ", "A", 
     RowBox[{"(", "x", ")"}], " ", "of", " ", "M", 
     RowBox[{"(", "x", ")"}], " ", "as", " ", "an", " ", "order", " ", "NN", 
     " ", "series", " ", "in", " ", "x"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixSeriesInverse", "[", 
      RowBox[{"M_", ",", "x_", ",", "NN_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Mseries", ",", "Mcoef", ",", "Acoef", ",", "i"}], "}"}], ",",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Mseries", "=", 
         RowBox[{"Series", "[", 
          RowBox[{"M", ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Mcoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Acoef", "=", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "0"}], ",", 
          RowBox[{"i", "<=", "NN"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"Mcoef", ",", 
             RowBox[{"SeriesCoefficient", "[", 
              RowBox[{"Mseries", ",", 
               RowBox[{"{", 
                RowBox[{"x", ",", "0", ",", "i"}], "}"}]}], "]"}]}], "]"}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"i", "==", "0"}], ",", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"Inverse", "[", 
                RowBox[{"Mcoef", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"Acoef", ",", 
               RowBox[{"-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Acoef", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ".", 
                    RowBox[{"Mcoef", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "j", "+", "2"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ")"}], 
                 ".", 
                 RowBox[{"Acoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "^", "i"}], " ", 
           RowBox[{"Acoef", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "NN"}], "}"}]}], "]"}]}]}], "\n", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Enumerates", " ", "the", " ", "number", " ", "of", " ", "integer", " ",
        "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", 
      RowBox[{
       RowBox[{"NN", " ", "and", " ", "m"}], "+", 
       RowBox[{"n", " ", "even"}]}]}], ",", " ", 
     RowBox[{
     "and", " ", "gives", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Lattice", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"len", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"n", "=", "1"}], ",", 
             RowBox[{"n", "<=", 
              RowBox[{"NN", "/", "m"}]}], ",", 
             RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"ord", "[", 
                RowBox[{"[", 
                 RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"len", "++"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        
        RowBox[{"len", "-=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "returns", " ", "the", " ", "number", " ", "of", " ", "integer", " ", 
       "lattice", " ", "points", " ", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], " ", "satisfying", " ", "m", "*", 
       "n"}], "\[LessEqual]", "NN"}], ",", " ", 
     RowBox[{"and", " ", "a", " ", "mapping", " ", "from", " ", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], " ", "to", " ", "its", " ", 
      "ordering"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Ordmn", "[", "NN_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"len", ",", "m", ",", "n", ",", "ord", ",", "ordmn"}], "}"}], 
       ",", "\n", 
       RowBox[{
        RowBox[{"ord", "=", 
         RowBox[{"0", "*", 
          RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", "\n", 
        RowBox[{"len", "=", "1"}], ";", "\n", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"m", "=", "1"}], ",", 
          RowBox[{"m", "<=", "NN"}], ",", 
          RowBox[{"m", "++"}], ",", "\n", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"n", "=", "1"}], ",", 
            RowBox[{"n", "<=", 
             RowBox[{"NN", "/", "m"}]}], ",", 
            RowBox[{"n", "++"}], ",", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"ord", "[", 
               RowBox[{"[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", "len"}], ";", 
             "\n", 
             RowBox[{"len", "++"}], ";"}]}], "\n", "]"}]}], "\n", "]"}], ";", 
        "\n", 
        RowBox[{"len", "-=", "1"}], ";", "\n", 
        RowBox[{
         RowBox[{"ordmn", "[", 
          RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
         RowBox[{"ord", "[", 
          RowBox[{"[", 
           RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ";", "\n", 
        RowBox[{"{", 
         RowBox[{"len", ",", "ordmn"}], "}"}]}]}], "\n", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Main", " ", "function"}], ",", " ", 
     RowBox[{"I", " ", "will", " ", "follow", " ", 
      RowBox[{"Xi", "'"}], "s", " ", "conventions", " ", "in", " ", 
      "1703.09805"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Clear", "[", "torus1ptCBqRecur", "]"}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"torus1ptCBqRecur", "[", 
      RowBox[{"NN_Integer", ",", "dext_", ",", "c_", ",", "ndig_"}], "]"}], 
     " ", ":=", " ", 
     RowBox[{
      RowBox[{"torus1ptCBqRecur", "[", 
       RowBox[{"NN", ",", "dext", ",", "c", ",", "ndig"}], "]"}], " ", "=", 
      " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "Np", ",", "Q", ",", "b", ",", "\[Lambda]", ",", "\[Lambda]ext", ",",
           "\[Lambda]drs", ",", "\[Lambda]drsprs", ",", "d", ",", "A", ",", 
          "R", ",", "Rvals", ",", "dvals", ",", "Hmn", ",", "H", ",", "q", 
          ",", "F", ",", "Ps"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
          "work", " ", "with", " ", "floating", " ", "numbers", " ", "with", 
           " ", "ndig", " ", "digits", " ", "if", " ", "ndig", " ", "is", " ",
            "specified"}], ",", " ", 
          RowBox[{
          "otherwise", " ", "simplify", " ", "the", " ", "analytic", " ", 
           "expression"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"NumberQ", "[", "ndig", "]"}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{"Np", "[", "x_", "]"}], ":=", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"x", ",", "ndig"}], "]"}]}], ",", "\[IndentingNewLine]", 
           
           RowBox[{
            RowBox[{
             RowBox[{"Np", "[", "x_", "]"}], ":=", 
             RowBox[{"Simplify", "[", "x", "]"}]}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"Q", "=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"c", "-", "1"}], ")"}], "/", "6"}], "]"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"b", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Q", "-", 
              RowBox[{"Sqrt", "[", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"Q", "^", "2"}]}], "]"}]}], ")"}], "/", "2"}], "//", 
           "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", "d_", "]"}], ":=", 
          RowBox[{
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"Q", "^", "2"}], "-", 
             RowBox[{"4", "*", "d"}]}], "]"}], "//", "Np"}]}], ";", " ", 
         RowBox[{"(*", 
          RowBox[{
          "note", " ", "factor", " ", "of", " ", "2", " ", "different", " ", 
           "from", " ", 
           RowBox[{"Ying", "'"}], "s", " ", "og", " ", "code"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}]}], "//", "Np"}]}], ";"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Q", "^", "2"}], "/", "4"}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "*", "b"}], "+", 
                RowBox[{"s", "/", "b"}]}], ")"}], "^", "2"}], "/", "4"}]}], "//",
            "Np"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{
           FractionBox["1", "2"], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "0"}], "&&", 
                  RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "\[Equal]", "r"}], "&&", 
                  RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
               FractionBox["1", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p", "*", "b"}], "+", 
                  RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"p", ",", 
               RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"q", ",", 
               RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"\[Lambda]ext", "=", 
          RowBox[{"\[Lambda]", "[", "dext", "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Lambda]drs", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{"r", "*", "b"}], "+", 
             RowBox[{"s", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Lambda]drsprs", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             RowBox[{"r", "*", "b"}], "-", 
             RowBox[{"s", "/", "b"}]}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"follow", " ", 
             RowBox[{"Xi", "'"}], "s", " ", "convention"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "\[Equal]", "0"}], "&&", 
                    RowBox[{"q", "\[Equal]", "0"}]}], ")"}], "||", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "\[Equal]", "r"}], "&&", 
                    RowBox[{"q", "\[Equal]", "s"}]}], ")"}]}], ",", "1", ",", 
                 
                 FractionBox["1", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", "*", "b"}], "+", 
                    RowBox[{"q", "/", "b"}]}], ")"}]]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"p", ",", 
                 RowBox[{"1", "-", "r"}], ",", "r"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"q", ",", 
                 RowBox[{"1", "-", "s"}], ",", "s"}], "}"}]}], "]"}]}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{"Xi", ",", "Minjae", ",", "Scott"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P1", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "+", 
                   RowBox[{"\[Lambda]drsprs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "-", 
                   RowBox[{"\[Lambda]drsprs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"P2", "[", 
             RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "+", 
                   RowBox[{"\[Lambda]drs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}], "*", 
               FractionBox["1", "2"], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Lambda]ext", "-", 
                   RowBox[{"\[Lambda]drs", "[", 
                    RowBox[{"r", ",", "s"}], "]"}]}], ")"}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "*", "b"}], "+", 
                   RowBox[{"q", "/", "b"}]}], ")"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"p", ",", 
                RowBox[{"1", "-", "r"}], ",", 
                RowBox[{"r", "-", "1"}], ",", "2"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", 
                RowBox[{"1", "-", "s"}], ",", 
                RowBox[{"s", "-", "1"}], ",", "2"}], "}"}]}], "]"}]}], ";"}], 
          "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"see", " ", "eq", " ", "8", " ", "of", " ", "0911.2353"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Ps", "[", 
           RowBox[{"r_", ",", "s_"}], "]"}], ":=", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "+", 
               RowBox[{"k", "*", "b"}], "+", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "-", 
               RowBox[{"k", "*", "b"}], "-", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "+", 
               RowBox[{"k", "*", "b"}], "-", 
               RowBox[{"l", "/", "b"}]}], ")"}], "*", 
             FractionBox["1", "2"], "*", 
             RowBox[{"(", 
              RowBox[{"\[Lambda]ext", "-", 
               RowBox[{"k", "*", "b"}], "+", 
               RowBox[{"l", "/", "b"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "*", "r"}], "-", "1"}], ",", "2"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"l", ",", "1", ",", 
              RowBox[{
               RowBox[{"2", "*", "s"}], "-", "1"}], ",", "2"}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"full", " ", "residue", " ", "term"}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"R", "[", 
           RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"m", ",", "n"}], "]"}], "*", 
            RowBox[{"Ps", "[", 
             RowBox[{"m", ",", "n"}], "]"}]}], "//", "Np"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"prestore", " ", "values", " ", "of", " ", 
           RowBox[{"R", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "and", " ", 
           RowBox[{"d", "[", 
            RowBox[{"m", ",", "n"}], "]"}], " ", "for", " ", "reuse"}], " ", 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"m", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Rvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"dvals", "=", 
             RowBox[{"0", "*", 
              RowBox[{"IdentityMatrix", "[", "NN", "]"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "<=", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Rvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"R", "[", 
                   RowBox[{"m", ",", "n"}], "]"}]}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"dvals", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "=", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"m", "==", "1"}], "&&", 
                    RowBox[{"n", "==", "1"}]}], ",", "0", ",", 
                    RowBox[{"d", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "]"}]}], ";"}]}], 
               "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
             "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"Rvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{
             RowBox[{"N", "[", 
              RowBox[{"dvals", ",", "3"}], "]"}], "//", "MatrixForm"}], "]"}],
            ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
           RowBox[{
           "solve", " ", "for", " ", "the", " ", "degenerate", " ", "basis", 
            " ", "Hmn"}], ",", " ", 
           RowBox[{"following", " ", 
            RowBox[{"Paulina", "'"}], "s", " ", "strategy"}]}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Module", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "len", ",", "ordmn", ",", "l", ",", "r", ",", "s", ",", "m", ",", 
             "n", ",", "denom", ",", "hmn", ",", "hvect"}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"len", ",", "ordmn"}], "}"}], "=", 
             RowBox[{"Lattice", "[", "NN", "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hmn", "=", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"j", "\[Equal]", "0"}], ",", "1", ",", "0"}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"hvect", "=", 
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", "len"}], "}"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"denom", "[", 
              RowBox[{"m_", ",", "n_", ",", "r_", ",", "s_"}], "]"}], ":=", 
             RowBox[{
              RowBox[{"denom", "[", 
               RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "=", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"m", ",", "n"}], "]"}], "]"}], "+", 
                RowBox[{"m", "*", "n"}], "-", 
                RowBox[{"dvals", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", ",", "s"}], "]"}], "]"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"l", "=", "1"}], ",", 
              RowBox[{"l", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"m", "=", "1"}], ",", 
                RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
                RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}], "=", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"r", ",", "s"}], "]"}], "]"}], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"NumberQ", "[", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "]"}],
                     "&&", 
                    RowBox[{
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}], "==", 
                    "0"}]}], ",", "1", ",", 
                    RowBox[{"denom", "[", 
                    RowBox[{"m", ",", "n", ",", "r", ",", "s"}], "]"}]}], 
                    "]"}]], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"r", ",", "s"}], "]"}], ",", 
                    RowBox[{"l", "-", 
                    RowBox[{"r", "*", "s"}], "+", "1"}]}], "]"}], "]"}]}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"r", ",", "1", ",", "l"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"s", ",", "1", ",", 
                    RowBox[{"l", "/", "r"}]}], "}"}]}], "]"}]}], ";"}]}], 
                 "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", "]"}], ";", 
            "\[IndentingNewLine]", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"m", "=", "1"}], ",", 
              RowBox[{"m", "\[LessEqual]", "NN"}], ",", 
              RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"n", "=", "1"}], ",", 
                RowBox[{"n", "<=", 
                 RowBox[{"NN", "/", "m"}]}], ",", 
                RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"hvect", "[", 
                   RowBox[{"[", 
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}], "=", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "q", ")"}], "^", "l"}], "*", 
                    RowBox[{"hmn", "[", 
                    RowBox[{"[", 
                    RowBox[{
                    RowBox[{"ordmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"l", "+", "1"}]}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"l", ",", "0", ",", "NN"}], "}"}]}], "]"}]}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}]}], 
             "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"Hmn", "[", 
              RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
             RowBox[{"hvect", "[", 
              RowBox[{"[", 
               RowBox[{"ordmn", "[", 
                RowBox[{"m", ",", "n"}], "]"}], "]"}], "]"}]}]}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{"**", 
           RowBox[{"*", " ", "H", " ", "for", " ", "any", " ", "d"}]}], " ", 
          "****)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"H", "[", "d_", "]"}], ":=", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"h", ",", "m", ",", "n", ",", "denom", ",", "dp"}], 
             "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"dp", "=", 
              RowBox[{"d", "//", "Np"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"h", "=", "1"}], ";", "\[IndentingNewLine]", 
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"m", "=", "1"}], ",", 
               RowBox[{"m", "<=", "NN"}], ",", 
               RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"n", "=", "1"}], ",", 
                  RowBox[{"n", "<=", 
                   RowBox[{"NN", "/", "m"}]}], ",", 
                  RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"denom", "=", 
                    RowBox[{"dp", "-", 
                    RowBox[{"dvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}]}], ";", 
                   "\[IndentingNewLine]", 
                   RowBox[{"h", "+=", 
                    RowBox[{
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", "q", ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"m", "*", "n"}], ")"}]}], "*", 
                    RowBox[{"Rvals", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "n"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"q", ",", "0", ",", "NN"}], "}"}]}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"Hmn", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], "/", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"denom", "===", "0"}], ",", "1", ",", "denom"}], 
                    "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"h", "//", "Simplify"}], "//", "Normal"}]}]}], 
           "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"just", " ", "return", " ", "H"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"F", "[", 
           RowBox[{"d_", ",", "q0_"}], "]"}], "=", 
          RowBox[{
           RowBox[{"H", "[", "d", "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{"q", "->", "q0"}], "}"}]}]}], ";", "\[IndentingNewLine]", 
         
         RowBox[{"Return", "[", "F", "]"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.808914577032393*^9, 3.808914577405366*^9}, {
   3.808914633668633*^9, 3.8089146656974087`*^9}, {3.808914862991274*^9, 
   3.8089148739147263`*^9}, {3.808914931961536*^9, 3.8089149384587107`*^9}, {
   3.8089149988315*^9, 3.808915013069064*^9}, {3.808915076976431*^9, 
   3.808915077101655*^9}, {3.8089151187279882`*^9, 3.808915129134712*^9}, 
   3.808915623709269*^9, {3.808915690215065*^9, 3.8089158138535013`*^9}, {
   3.8089159075708313`*^9, 3.8089161432805367`*^9}, 3.80891631283712*^9, {
   3.8089163769329977`*^9, 3.808916377034446*^9}, {3.80911522686876*^9, 
   3.809115233115007*^9}, {3.8091158837735243`*^9, 3.809115921614011*^9}, {
   3.809116230672597*^9, 3.809116231030999*^9}, {3.809264452659734*^9, 
   3.809264476495926*^9}, {3.809264512823666*^9, 3.809264578534288*^9}, {
   3.809264650372517*^9, 3.80926474952422*^9}, {3.809266688001815*^9, 
   3.809266705142331*^9}, {3.809268557084844*^9, 3.8092686025970173`*^9}, {
   3.809268785282423*^9, 3.8092689078805923`*^9}, {3.809269026300853*^9, 
   3.8092690283118134`*^9}, {3.809269238725569*^9, 3.809269283808752*^9}, {
   3.809283425203043*^9, 3.8092834273578033`*^9}, 3.8092836030201387`*^9, {
   3.809284248477947*^9, 3.809284249617804*^9}, {3.809290171093163*^9, 
   3.8092901846216097`*^9}, {3.809290224322185*^9, 3.8092902658969707`*^9}, {
   3.809290384632805*^9, 3.8092904289566936`*^9}, {3.809291556073415*^9, 
   3.8092915597852707`*^9}, {3.809291659472883*^9, 3.8092916926202383`*^9}, 
   3.809291936668447*^9, {3.809305560948328*^9, 3.809305596470076*^9}, {
   3.809305646768875*^9, 3.80930578218606*^9}, {3.809342192706126*^9, 
   3.809342199531961*^9}, {3.809342238386071*^9, 3.809342260373541*^9}, {
   3.809342325796935*^9, 3.809342350923543*^9}, {3.809342507151582*^9, 
   3.8093425098518133`*^9}, {3.809342545377384*^9, 3.8093425783262253`*^9}, {
   3.8093426496337757`*^9, 3.80934266667654*^9}, {3.8093427126518593`*^9, 
   3.809342714200081*^9}, {3.809343003541257*^9, 3.809343297567141*^9}, {
   3.809343335744608*^9, 3.8093434654944563`*^9}, {3.809343518570959*^9, 
   3.8093435359450293`*^9}, {3.809343617640234*^9, 3.80934362237136*^9}, {
   3.809343736195588*^9, 3.809343789358082*^9}, {3.809343846902618*^9, 
   3.8093438515989943`*^9}, {3.809343939388276*^9, 3.809343991623899*^9}, {
   3.809344062363284*^9, 3.809344108650239*^9}, {3.80934614245317*^9, 
   3.809346153298994*^9}, {3.8093461874234123`*^9, 3.809346231485771*^9}, {
   3.80934634919739*^9, 3.8093463651466513`*^9}, {3.809346424573534*^9, 
   3.809346431158286*^9}, {3.809346494232697*^9, 3.809346562898745*^9}, {
   3.8093465948817167`*^9, 3.809346623330386*^9}, {3.8093466562696238`*^9, 
   3.809346692992464*^9}, {3.80934690315633*^9, 3.8093469163764*^9}, {
   3.8093470263139067`*^9, 3.8093470537879143`*^9}, {3.8093470885391407`*^9, 
   3.809347094213821*^9}, {3.809347844159745*^9, 3.809347871577813*^9}, {
   3.809350322849058*^9, 3.809350349733471*^9}, {3.809350434923379*^9, 
   3.809350440301626*^9}, {3.8093519135730677`*^9, 3.809351916160315*^9}, {
   3.809351946500525*^9, 3.809351949160282*^9}, {3.8093520182132683`*^9, 
   3.809352030396411*^9}, {3.809356673945731*^9, 3.809356677627623*^9}, {
   3.809358896262048*^9, 3.809358967896809*^9}, {3.809359259582841*^9, 
   3.809359299979198*^9}, {3.809359411417841*^9, 3.809359411596944*^9}, {
   3.809359483305297*^9, 3.8093594923037777`*^9}, {3.809360008935924*^9, 
   3.8093600392383347`*^9}, {3.809361675014572*^9, 3.809361686915248*^9}, {
   3.809361743302984*^9, 3.80936175514049*^9}, {3.809365990848152*^9, 
   3.809366050015357*^9}, {3.809366497263525*^9, 3.8093665567498417`*^9}, {
   3.809366672388936*^9, 3.809366689537188*^9}, {3.8093667386490583`*^9, 
   3.809366748866877*^9}, {3.8093668140872583`*^9, 3.809366816485853*^9}, {
   3.809367002514514*^9, 3.8093670063729277`*^9}, {3.809368367975263*^9, 
   3.809368369703822*^9}, {3.809387683899907*^9, 3.80938770608591*^9}, {
   3.8093882794691067`*^9, 3.809388287926005*^9}, {3.809388528042408*^9, 
   3.809388545856669*^9}, {3.8093890168592033`*^9, 3.809389029230013*^9}, {
   3.809389271432001*^9, 3.8093892799634047`*^9}, {3.809390125214958*^9, 
   3.809390139357047*^9}, {3.809390402298725*^9, 3.809390419792101*^9}, {
   3.809433332225669*^9, 3.809433332575385*^9}, {3.8094360511184263`*^9, 
   3.809436092100109*^9}, {3.809436134295456*^9, 3.809436139501721*^9}, {
   3.8099092869994*^9, 3.809909299751768*^9}, {3.8099093460715837`*^9, 
   3.8099093474066668`*^9}, {3.809909875129807*^9, 3.8099098758311243`*^9}, {
   3.8099106730523567`*^9, 3.809910673231401*^9}, {3.820603189600357*^9, 
   3.820603191591267*^9}, 3.820603244457445*^9, {3.820603279926545*^9, 
   3.8206032905906076`*^9}, {3.8259631511232147`*^9, 3.825963159082511*^9}, {
   3.8547306210331783`*^9, 3.854730622968636*^9}, {3.883217862395348*^9, 
   3.883217929065217*^9}, {3.883217990378725*^9, 3.8832179919559383`*^9}, {
   3.883218083489235*^9, 3.883218132761415*^9}, {3.883218205840334*^9, 
   3.88321820724024*^9}, 3.883218334178856*^9, {3.88321994118108*^9, 
   3.883219986945223*^9}, {3.883220019098859*^9, 3.883220148057846*^9}, {
   3.8832212191056232`*^9, 3.8832212836222057`*^9}, {3.883221501109447*^9, 
   3.883221525300709*^9}, {3.883222565846726*^9, 3.88322257997195*^9}, {
   3.8832226109910107`*^9, 3.88322261138605*^9}, {3.88322294147678*^9, 
   3.883222959656683*^9}, {3.883223186627743*^9, 3.883223187455675*^9}},
 CellLabel->
  "In[990]:=",ExpressionUUID->"7acd7e7d-1151-4ab2-ba95-f9bd3110f4ec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"more", " ", "parameters"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"epsC", "=", 
     RowBox[{"1", "/", "10"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<epsilonCONTOUR = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"epsC", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wprec", "=", "16"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"precgoal", "=", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"minrec", "=", "4"}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<wprec = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"wprec", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<precgoal = \>\"", "<>", 
      RowBox[{"ToString", "[", 
       RowBox[{"precgoal", "//", "N"}], "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pmax", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<Pmax = \>\"", "<>", 
      RowBox[{"ToString", "[", "Pmax", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]2max", "=", "15"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"\"\<\[Tau]2max = \>\"", "<>", 
      RowBox[{"ToString", "[", "\[Tau]2max", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.855250084995319*^9, 3.855250209902028*^9}, 
   3.856088844310935*^9, {3.856088892756661*^9, 3.856088920065794*^9}, 
   3.8561208795726957`*^9, {3.856121037382882*^9, 3.856121061619934*^9}, 
   3.8561211074112473`*^9, {3.8591109790214148`*^9, 3.8591109920603848`*^9}, {
   3.867793645465948*^9, 3.8677936477753973`*^9}, {3.867793697617777*^9, 
   3.867793699076466*^9}, {3.8699393913365097`*^9, 3.869939420803596*^9}, {
   3.869939634777677*^9, 3.8699396367124987`*^9}, {3.884722002448401*^9, 
   3.884722012808817*^9}, {3.886851780906595*^9, 3.88685189365086*^9}, {
   3.88685241461928*^9, 3.886852446786108*^9}, {3.891429365067761*^9, 
   3.891429365224667*^9}},ExpressionUUID->"79026afe-3df7-47a5-9799-\
59d732941128"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myHc25", "=", 
   RowBox[{"torus1ptCBqRecur", "[", 
    RowBox[{"qorder", ",", "hext", ",", "cc", ",", "prec"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myHc1", "=", 
   RowBox[{"torus1ptCBqRecur", "[", 
    RowBox[{"qorder", ",", "hhext", ",", "cc1", ",", "prec"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.886704917657442*^9, 3.8867049183309593`*^9}, {
  3.8867050973330603`*^9, 3.886705116867764*^9}, {3.8868512652293177`*^9, 
  3.886851265631117*^9}},
 CellLabel->
  "In[1006]:=",ExpressionUUID->"44434b36-63b8-45cd-8eff-8d5fe417a22a"],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", 
  RowBox[{"myc25int", ",", "myc1int"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"myc25int", "[", 
     RowBox[{
      RowBox[{"\[Tau]1_", "?", "NumericQ"}], ",", 
      RowBox[{"\[Tau]2_", "?", "NumericQ"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "res", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"res", "=", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "\[Pi]"], "*", 
           RowBox[{"myDOZZ", "[", 
            RowBox[{"w", ",", "P", ",", "P"}], "]"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "4"}], "*", "\[Pi]", "*", "\[Tau]2", "*", 
             RowBox[{"P", "^", "2"}]}], "]"}], "*", 
           RowBox[{"myHc25", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
              RowBox[{"P", "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "*", "\[Pi]", "*", "I", "*", 
               RowBox[{"(", 
                RowBox[{"\[Tau]1", "+", 
                 RowBox[{"I", "*", "\[Tau]2"}]}], ")"}]}], "]"}]}], "]"}], 
           "*", 
           RowBox[{"myHc25", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Q", "^", "2"}], "/", "4"}], "+", 
              RowBox[{"P", "^", "2"}]}], ",", 
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "\[Pi]", "*", "I", "*", 
               RowBox[{"Conjugate", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]1", "+", 
                  RowBox[{"I", "*", "\[Tau]2"}]}], ")"}], "]"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"P", ",", "0", ",", "Pmax"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"NumericQ", "[", "res", "]"}], ",", 
         RowBox[{"Return", "[", "res", "]"}], ",", "0"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myc1int", "[", 
    RowBox[{
     RowBox[{"\[Tau]1_", "?", "NumericQ"}], ",", 
     RowBox[{"\[Tau]2_", "?", "NumericQ"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "res", "}"}], ",", 
     RowBox[{
      RowBox[{"res", "=", 
       RowBox[{"2", "*", 
        RowBox[{"NIntegrate", "[", 
         RowBox[{
          RowBox[{"Re", "[", 
           RowBox[{
            FractionBox["1", 
             RowBox[{"2", "*", "\[Pi]"}]], "*", 
            RowBox[{"myCleq1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "I"}], "*", "w"}], ",", 
              RowBox[{"p", "+", 
               RowBox[{"I", "*", "epsC"}]}], ",", 
              RowBox[{"p", "+", 
               RowBox[{"I", "*", "epsC"}]}]}], "]"}], "*", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "4"}], "*", "\[Pi]", "*", "\[Tau]2", "*", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"p", "+", 
                 RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], "]"}], 
            "*", 
            RowBox[{"myHc1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
              RowBox[{"Exp", "[", 
               RowBox[{"2", "*", "\[Pi]", "*", "I", "*", 
                RowBox[{"(", 
                 RowBox[{"\[Tau]1", "+", 
                  RowBox[{"I", "*", "\[Tau]2"}]}], ")"}]}], "]"}]}], "]"}], 
            "*", 
            RowBox[{"myHc1", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Qh", "^", "2"}], "/", "4"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p", "+", 
                  RowBox[{"I", "*", "epsC"}]}], ")"}], "^", "2"}]}], ",", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", "2"}], "*", "\[Pi]", "*", "I", "*", 
                RowBox[{"Conjugate", "[", 
                 RowBox[{"(", 
                  RowBox[{"\[Tau]1", "+", 
                   RowBox[{"I", "*", "\[Tau]2"}]}], ")"}], "]"}]}], "]"}]}], 
             "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "0", ",", "Pmax"}], "}"}], ",", 
          RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
          RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
          RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"NumericQ", "[", "res", "]"}], ",", 
        RowBox[{"Return", "[", "res", "]"}], ",", "0"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8867095446581*^9, 3.8867095462711163`*^9}, {
  3.886709585902956*^9, 3.8867096467421293`*^9}, {3.8867096866883717`*^9, 
  3.886709686831583*^9}, {3.8867740915823298`*^9, 3.886774093209003*^9}, {
  3.886797875357031*^9, 3.8867978833078117`*^9}, {3.886798071820838*^9, 
  3.886798127022585*^9}, {3.886851717939204*^9, 3.886851718489596*^9}, {
  3.886851897427927*^9, 3.886851920828865*^9}},
 CellLabel->
  "In[1008]:=",ExpressionUUID->"7f521f50-34f5-4c23-90da-e9c6329db2fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"asymcusp", "[", "\[Tau]2max_", "]"}], ":=", 
   RowBox[{"Re", "[", 
    RowBox[{
     FractionBox["w", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", "\[Tau]2max"}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        SuperscriptBox["\[Tau]2max", "2"]}]], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "-", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
         RowBox[{"PolyGamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{"1", "+", 
            RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"192", " ", 
        SuperscriptBox["\[Pi]", "5"], " ", 
        SuperscriptBox["\[Tau]2max", "3"]}]], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["EulerGamma", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"12", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"3", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"1536", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["\[Tau]2max", "4"]}]], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"768", " ", 
          SuperscriptBox["EulerGamma", "3"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"96", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "-", 
         RowBox[{"1152", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"576", " ", "EulerGamma", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["w", "3"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"1152", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["EulerGamma", "2"], " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"1152", " ", "EulerGamma", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["w", "3"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"576", " ", "EulerGamma", " ", 
          SuperscriptBox["w", "2"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["w", "3"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "-", 
         RowBox[{"96", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["w", "3"], " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"288", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"288", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], ")"}]}], 
         "-", 
         RowBox[{"144", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"144", " ", "EulerGamma", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"72", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"48", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["w", "2"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"3", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"4", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"4", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"5", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"5", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["EulerGamma", "2"]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{
            "48", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"24", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "EulerGamma"}],
                "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["EulerGamma", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "-", 
            
            RowBox[{"12", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{
            "48", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"24", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"24", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "EulerGamma"}],
                "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"12", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"576", " ", "EulerGamma", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
         RowBox[{"288", " ", "\[ImaginaryI]", " ", "w", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"1", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"240", " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"589824", " ", 
        SuperscriptBox["\[Pi]", "9"], " ", 
        SuperscriptBox["\[Tau]2max", "7"]}]], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"30", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["w", "3"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "-", 
            
            RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"60", " ", 
             SuperscriptBox["w", "3"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"180", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "EulerGamma"}],
                "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"5", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"5", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
            RowBox[{"30", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
            
            RowBox[{"30", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", "EulerGamma", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                   SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                  "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "8"}], " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"4", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"4", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["EulerGamma", "3"]}], "+", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], ")"}],
        " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"60", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "+", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox[
           RowBox[{"PolyGamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"1", "-", 
              RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"30", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "6"}], " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"30", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
         
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "60"}], " ", 
             SuperscriptBox["w", "3"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "-", 
            
            RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"60", " ", 
             SuperscriptBox["w", "3"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"180", " ", 
             SuperscriptBox["w", "2"], " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "EulerGamma"}],
                "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"5", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
            RowBox[{"w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"5", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
            RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
            RowBox[{"30", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"12", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
            
            RowBox[{"30", " ", "w", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"24", " ", "EulerGamma", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                  RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                   SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                  "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"4", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"4", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"48", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["EulerGamma", "3"]}], "+", 
               RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"61440", " ", 
        SuperscriptBox["\[Pi]", "7"], " ", 
        SuperscriptBox["\[Tau]2max", "5"]}]], 
      RowBox[{"w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"15", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
            
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"6", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
            "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                SuperscriptBox["EulerGamma", "2"]}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"4", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
         
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"30", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
               "+", 
               RowBox[{"12", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "EulerGamma"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "60"}], " ", 
                SuperscriptBox["w", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
               "-", 
               RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
               "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["w", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
               "+", 
               RowBox[{"180", " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                   "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"5", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"5", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
               RowBox[{"30", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                   "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], 
               "-", 
               RowBox[{"30", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", "EulerGamma", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                   "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"4", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"4", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["EulerGamma", "3"]}], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "EulerGamma"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "w", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}]}],
            ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"60", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
            
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"180", " ", 
             SuperscriptBox[
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "EulerGamma"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"30", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"30", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
               "+", 
               RowBox[{"12", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "EulerGamma"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                    ")"}]}]}], ")"}]}], "-", 
               RowBox[{"6", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                "+", 
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"8", " ", 
                   SuperscriptBox["EulerGamma", "2"]}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                  RowBox[{"4", " ", 
                   RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "60"}], " ", 
                SuperscriptBox["w", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
               "-", 
               RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
               "+", 
               RowBox[{"60", " ", 
                SuperscriptBox["w", "3"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
               "+", 
               RowBox[{"180", " ", 
                SuperscriptBox["w", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                   "EulerGamma"}], "+", 
                  RowBox[{"w", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"2", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"3", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"5", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
               RowBox[{"w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"5", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
               RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
                RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
               RowBox[{"30", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                   "+", 
                  RowBox[{"12", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], 
               "+", 
               RowBox[{"30", " ", "w", " ", 
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", "EulerGamma", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                   "+", 
                  RowBox[{"3", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
               ")"}]}], "+", 
            RowBox[{"5", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PolyGamma", "[", 
                RowBox[{"4", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"4", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
               RowBox[{"48", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   SuperscriptBox["EulerGamma", "3"]}], "+", 
                  RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"294912", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["\[Tau]2max", "6"]}]], "w", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"7", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], ")"}]}],
            "-", 
           RowBox[{"\[ImaginaryI]", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"3", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"3", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["EulerGamma", "2"]}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"4", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"60", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
               "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["EulerGamma", "2"]}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"30", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"12", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "EulerGamma"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
               "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["EulerGamma", "2"]}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"4", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "60"}], " ", 
               SuperscriptBox["w", "3"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
              "-", 
              RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["w", "3"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
              "+", 
              RowBox[{"180", " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                  "EulerGamma"}], "+", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"5", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"5", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
              RowBox[{"30", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], 
              "-", 
              RowBox[{"30", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", " ", "EulerGamma", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                    "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "8"}], " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"4", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"4", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["EulerGamma", "3"]}], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], ")"}]}],
            "+", 
           RowBox[{"\[ImaginaryI]", " ", "w", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"3", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"3", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", 
               SuperscriptBox["EulerGamma", "2"]}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"4", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"60", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "+", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"180", " ", 
            SuperscriptBox[
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               RowBox[{"1", "-", 
                RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "EulerGamma"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                ")"}]}]}], ")"}]}], "+", 
           RowBox[{"30", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "+", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
               "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["EulerGamma", "2"]}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"30", " ", 
            RowBox[{"PolyGamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"1", "-", 
               RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"12", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "EulerGamma"}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], 
                   ")"}]}]}], ")"}]}], "-", 
              RowBox[{"6", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"1", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}], 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", "\[ImaginaryI]", " ", "EulerGamma"}], "+", 
                 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "w", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"3", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
               "+", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"8", " ", 
                  SuperscriptBox["EulerGamma", "2"]}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                 RowBox[{"PolyGamma", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                 RowBox[{"4", " ", 
                  RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], 
           "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "60"}], " ", 
               SuperscriptBox["w", "3"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
              "-", 
              RowBox[{"360", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
              "+", 
              RowBox[{"60", " ", 
               SuperscriptBox["w", "3"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "+", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "3"]}], 
              "+", 
              RowBox[{"180", " ", 
               SuperscriptBox["w", "2"], " ", 
               SuperscriptBox[
                RowBox[{"PolyGamma", "[", 
                 RowBox[{"1", ",", 
                  RowBox[{"1", "-", 
                   RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"], " ", 
               
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
                  "EulerGamma"}], "+", 
                 RowBox[{"w", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"180", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"60", " ", "EulerGamma", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"3", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"5", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
              RowBox[{"w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"5", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
              RowBox[{"720", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
              RowBox[{"30", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"PolyGamma", "[", 
                   RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{"12", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], 
              "+", 
              RowBox[{"30", " ", "w", " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", " ", "w", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"24", " ", "EulerGamma", " ", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "w", " ", 
                    SuperscriptBox[
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "2"]}], 
                    "-", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"3", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}]}], ")"}]}],
                  "+", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["EulerGamma", "2"]}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "-", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"PolyGamma", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"1", "+", 
                    RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
                    RowBox[{"4", " ", 
                    RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}],
              ")"}]}], "+", 
           RowBox[{"5", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"4", ",", 
                RowBox[{"1", "-", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"4", ",", 
                RowBox[{"1", "+", 
                 RowBox[{"\[ImaginaryI]", " ", "w"}]}]}], "]"}], "+", 
              RowBox[{"48", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["EulerGamma", "3"]}], "+", 
                 RowBox[{"Zeta", "[", "5", "]"}]}], ")"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.887118324047639*^9, 3.88711833212071*^9}, {
  3.8871184743775587`*^9, 3.887118479194625*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"4e68a4aa-a04f-4bdd-94bc-29a98d56a650"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<********************\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Testing integrations:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "10"}], ",", 
     RowBox[{"11", "/", "10"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<myc25int[\[Tau]1,\[Tau]2]*myc1int[\[Tau]1,\[Tau]2] = \>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
   RowBox[{"myc25int", "[", 
    RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}], "*", 
   RowBox[{"myc1int", "[", 
    RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ClearAll", "[", 
  RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<********************\>\"", "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.886852348499667*^9, 3.8868523487849894`*^9}, {
  3.8868534395571947`*^9, 3.886853505112071*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"dfb3dfd7-9c13-4839-b7a7-603502c50fa0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<********************\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Calculating curved region of fundamental domain.\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intregioncurved", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"myc25int", "[", 
       RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}], "*", 
      RowBox[{"myc1int", "[", 
       RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]2", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", 
         RowBox[{"\[Tau]1", "^", "2"}]}], "]"}], ",", "1"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\< intregioncurved = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"intregioncurved", "//", "Re"}], "//", "N"}], "]"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"save", " ", "data"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Saving data intregioncurved.\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stmp", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{"\"\<./intregioncurved_we_\>\"", "<>", 
     RowBox[{"myvar", "[", "w", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"stmp", ",", "intregioncurved"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Close", "[", "stmp", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8868523508107357`*^9, 3.8868523905369463`*^9}, {
  3.886852477531858*^9, 3.88685250073954*^9}, {3.886853520320752*^9, 
  3.886853547060104*^9}, {3.887122193887622*^9, 
  3.887122219332412*^9}},ExpressionUUID->"a058289c-7b2c-4420-8f3b-\
4019964a6848"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<********************\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Calculating rectangular region of fundamental domain.\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intregionrectangle", "=", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"myc25int", "[", 
       RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}], "*", 
      RowBox[{"myc1int", "[", 
       RowBox[{"\[Tau]1", ",", "\[Tau]2"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]1", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Tau]2", ",", "1", ",", "\[Tau]2max"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "Infinity"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "precgoal"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "wprec"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\< intregionrectangle = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"intregionrectangle", "//", "Re"}], "//", "N"}], "]"}]}], 
    "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"save", " ", "data"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Saving data intregionrectangle.\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stmp", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{"\"\<./intregionrectangle_we_\>\"", "<>", 
     RowBox[{"myvar", "[", "w", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"stmp", ",", "intregionrectangle"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Close", "[", "stmp", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.886852382716167*^9, 3.8868523933162527`*^9}, {
   3.886852513208908*^9, 3.886852520000804*^9}, 3.8868525901855717`*^9, {
   3.8868535521611137`*^9, 3.886853557212109*^9}, {3.887122228416809*^9, 
   3.887122232234919*^9}},ExpressionUUID->"295b13a0-962e-4401-8ccc-\
6dd529623a17"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cusp", "=", 
   RowBox[{"asymcusp", "[", "\[Tau]2max", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\< cusp = \>\"", "<>", 
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{"cusp", "//", "Re"}], "//", "N"}], "]"}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.886852426491343*^9, 3.886852432779985*^9}, {
  3.887122236618536*^9, 
  3.887122248126976*^9}},ExpressionUUID->"6b4672ff-9dfa-4980-9a5e-\
0f836e8f8fa9"],

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<***************************\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\< Total torus 1-pt diagram \>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", "=", 
   RowBox[{"intregioncurved", "+", "intregionrectangle", "+", "cusp"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\< result =  \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"result", "//", "Chop"}], "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"save", " ", "data"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Saving data result.\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"stmp", "=", 
   RowBox[{"OpenWrite", "[", 
    RowBox[{"\"\<./RES_we_\>\"", "<>", 
     RowBox[{"myvar", "[", "w", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"stmp", ",", "result"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "stmp", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.88685253370846*^9, 
  3.8868526540047417`*^9}},ExpressionUUID->"7da2f7f0-7a85-415d-ba9d-\
7083b0d43937"]
}, Closed]],

Cell[CellGroupData[{

Cell["data reported in paper", "Subsection",
 CellChangeTimes->{{3.8914291240985518`*^9, 
  3.891429127058237*^9}},ExpressionUUID->"e4e09a2e-537b-4e79-b9e0-\
c105c166e98b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"run2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "100"], ",", 
       "0.00041675000038022609888780437490335503`16.02856187555802"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "50"], ",", 
       "0.00083400000097884248995673270412712624`16.028545493813773"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "100"], ",", 
       "0.00125225000262927844025701907289929335`16.02851823368051"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "25"], ",", 
       "0.00167200000597803851062984086152408094`16.028480159075418"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "20"], ",", 
       "0.00209375001093868018214410254742474019`16.02843135895457"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "50"], ",", 
       "0.00251800001755988822353007500295957484`16.028371946769234"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "100"], ",", 
       "0.00294525002514245704010742459647739141`16.02830205981358"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "25"], ",", 
       "0.00337600003834092601785638742518524918`16.028221858367353"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "100"], ",", 
       "0.00381075005579103636903045220486446308`16.02813152488717"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       "0.00425000006775201854098998453208949837`16.028031262949273"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "100"], ",", 
       "0.0046942500853018237268826881028676078`16.02792129590378"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "25"], ",", 
       "0.00514400010575438844893012690373361949`16.027801865903236"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "100"], ",", 
       "0.00559975012275531574144468133460190522`16.027673232493733"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "50"], ",", 
       "0.00606200013853497890991087310124559241`16.027535671173204"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "20"], ",", 
       "0.0065312501570077681006247727010655348`16.027389472008245"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "25"], ",", 
       "0.00700800018251866852058499347760363208`16.027234938168732"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "100"], ",", 
       "0.00749275019904252933739728320349152921`16.02707238450668"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "50"], ",", 
       "0.00798600025527236283151287913643169233`16.026902135722253"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "100"], ",", 
       "0.00848825027300304316560826365256889732`16.026724525551913"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       "0.00900000022775568954239791701149302726`16.026539894575947"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "100"], ",", 
       "0.00952175022524919772569143343872279197`16.026348588587204"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "50"], ",", 
       "0.0100540002126131955827254621573319574`16.026150958033046"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "100"], ",", 
       "0.01059725019207723583371871683530952973`16.02594735592968"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["6", "25"], ",", 
       "0.01115200016277858696180895411147989352`16.02573813669277"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       "0.01171875012406957440930721762322988559`16.025523654829904"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "50"], ",", 
       "0.01229800011502813271781621581903061028`16.025304263623244"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "100"], ",", 
       "0.0128902501845451810404563932192288333`16.025080314047752"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "25"], ",", 
       "0.01349599999102521454886426686248124233`16.024852154440715"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "100"], ",", 
       "0.01411574991064707163064449350850242519`16.024620127298633"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "10"], ",", 
       "0.01474999991303785483909321660074587813`16.024384570613943"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "100"], ",", 
       "0.01539924981880436232994048491933610062`16.02414581640143"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["8", "25"], ",", 
       "0.01606399971292607047616980176127008721`16.023904189232066"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "100"], ",", 
       "0.01674474968332256257599222006725948812`16.023660006030763"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "50"], ",", 
       "0.01744199946652059157480428382612469776`16.023413575947462"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "20"], ",", 
       "0.01815624932702446067268297344692490594`16.023165198543875"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "25"], ",", 
       "0.01888799922311506185106499139765709209`16.022915164553662"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "100"], ",", 
       "0.01963774906904575012485605218860659355`16.022663755080522"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "50"], ",", 
       "0.02040599890922831075217124542102559937`16.022411241073318"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "100"], ",", 
       "0.02119324874695530374144309059711653032`16.02215788329713"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["2", "5"], ",", 
       "0.02199999857343649475343411344093370486`16.021903932103644"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["41", "100"], ",", 
       "0.02282674832680665067195191879252018454`16.021649627339023"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "50"], ",", 
       "0.02367399813596184838189626441838673579`16.02139519803224"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "100"], ",", 
       "0.02454224794328891937916588063756358521`16.021140862748318"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "25"], ",", 
       "0.02543199775058571951229271144346110968`16.02088682936386"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "20"], ",", 
       "0.02634374756039822690197996892972472331`16.020633295193935"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "50"], ",", 
       "0.02727799736188717328055221351753592057`16.02038044710856"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "100"], ",", 
       "0.02823524717069332997316689468732467681`16.02012846164169"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["12", "25"], ",", 
       "0.02921599698169840973040036665662247342`16.019877505200174"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "100"], ",", 
       "0.03022074679728612485026038302228786312`16.01962773424027"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       "0.0312499966154588216735851333488526628`16.019379295499043"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["51", "100"], ",", 
       "0.03230424644682192494475600693524490086`16.01913232622661"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "25"], ",", 
       "0.03338399626488354613645756753835092797`16.01888695447722"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["53", "100"], ",", 
       "0.03448974610360876256425508374491294587`16.018643299325422"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["27", "50"], ",", 
       "0.03562199595422869012553734844633947197`16.01840147121502"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["11", "20"], ",", 
       "0.03678124579691977265313346998154329463`16.018161572233574"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["14", "25"], ",", 
       "0.03796799565679089338019881705215181017`16.017923696386983"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["57", "100"], ",", 
       "0.03918274552567847964726433785505433068`16.01768792994793"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["29", "50"], ",", 
       "0.04042599540675263843511711383378189656`16.01745435174273"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["59", "100"], ",", 
       "0.04169824529311931839201706197185264285`16.0172230334727"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "5"], ",", 
       "0.04299999518403116253122542196317065393`16.01699404001721"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["61", "100"], ",", 
       "0.04433174508480945044633987261909443637`16.016767429742888"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["31", "50"], ",", 
       "0.04569399536223534669553699309636912453`16.0165432546783"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["63", "100"], ",", 
       "0.04708724490236915295773384417684758807`16.01632156149418"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["16", "25"], ",", 
       "0.04851199482498887858933026414422148906`16.01610239042883"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["13", "20"], ",", 
       "0.04996874512542567431574289575240087842`16.01588577683347"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["33", "50"], ",", 
       "0.05145799507889047644939411732847450713`16.015671751244973"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["67", "100"], ",", 
       "0.05298024532882551325435908547615328445`16.015460338994114"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "25"], ",", 
       "0.05453599530812140508034350834730417046`16.015251561296843"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["69", "100"], ",", 
       "0.05612574529917531701986341343452122769`16.01504543487613"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["7", "10"], ",", 
       "0.05774999527911343869664249184896429608`16.01484197256605"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["71", "100"], ",", 
       "0.05940924533814923070313856238680288638`16.01464118343103"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["18", "25"], ",", 
       "0.06110399533382349089628722839862016459`16.01444307308821"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["73", "100"], ",", 
       "0.06283474535034875013945257906560907557`16.014247643813995"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["37", "50"], ",", 
       "0.06460199533771967084167585564075186942`16.014054894850517"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["3", "4"], ",", 
       "0.06640624532576087219871071492267710633`16.01386482256018"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "25"], ",", 
       "0.06824799531671017011753875952549503093`16.01367742064865"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["77", "100"], ",", 
       "0.07012774528567252145417083359359545421`16.013492680352204"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["39", "50"], ",", 
       "0.07204599526671242269547947551941118283`16.013310590600486"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["79", "100"], ",", 
       "0.07400324525956156611546973412196265751`16.013131138207164"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["4", "5"], ",", 
       "0.07599999522260438893479598195957363033`16.012954308032942"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["81", "100"], ",", 
       "0.0780367451803862227074426904381150385`16.01278008312141"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["41", "50"], ",", 
       "0.08011399513305651685677528154896612724`16.012608444862934"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["83", "100"], ",", 
       "0.08223224506494999152668620745990440075`16.012439373132057"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["21", "25"], ",", 
       "0.08439199499478725008840228702207755991`16.012272846411697"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["17", "20"], ",", 
       "0.08659374489814148651583376288164753823`16.012108841930097"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["43", "50"], ",", 
       "0.08883799479239835706843146508099871676`16.011947335766042"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["87", "100"], ",", 
       "0.09112524469126163683200902892559342788`16.01178830296732"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["22", "25"], ",", 
       "0.09345599454770262210522984233703128605`16.011631717662723"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["89", "100"], ",", 
       "0.09583074440811637141150276510514908982`16.011477553140683"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["9", "10"], ",", 
       "0.09824999424425491315974600178751631889`16.011325781964025"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["91", "100"], ",", 
       "0.10071424409741335329134135471465551508`16.011176376039355"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["23", "25"], ",", 
       "0.10322399385110287557036253694965530251`16.011029306725028"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["93", "100"], ",", 
       "0.10577974362251683877974579171368686053`16.01088454486392"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["47", "50"], ",", 
       "0.10838199338166202993637492813741577287`16.010742060898146"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["19", "20"], ",", 
       "0.11103124310032001103564385497345596693`16.010601824918997"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["24", "25"], ",", 
       "0.11372799303117916397274611495753286862`16.010463806703743"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["97", "100"], ",", 
       "0.11647274250329958139913839378028751328`16.01032797588707"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["49", "50"], ",", 
       "0.11926599218604269409086534801772956257`16.010194301804457"}], "}"}],
      ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["99", "100"], ",", 
       "0.12210824182610175307376426825135345151`16.01006275375334"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", 
       "0.12499999145129165354563465799161382034`16.009933300928843"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.891429224351397*^9, 3.891429233441917*^9}},
 CellLabel->
  "In[1011]:=",ExpressionUUID->"5a9c1218-969c-4d51-beac-959d1cfd9b35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"myfit", "=", 
   RowBox[{
    FractionBox["1", "24"], "*", "w", "*", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", "*", 
       RowBox[{"w", "^", "2"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{3.891429251833112*^9},
 CellLabel->
  "In[1015]:=",ExpressionUUID->"1f5c9366-b78f-4a5f-8a86-543a96f92371"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{"myfit", ",", 
     RowBox[{"{", 
      RowBox[{"w", ",", "0", ",", "1.005"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], ",", 
   RowBox[{"ListPlot", "[", 
    RowBox[{"run2", ",", 
     RowBox[{"PlotStyle", "->", "Pink"}]}], "]"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"FontSize", "\[Rule]", "24"}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\[Omega]", ",", 
      "\"\<(\!\(\*SubscriptBox[\(g\), \(s\)]\)\!\(\*SubscriptBox[\(C\), \
SuperscriptBox[\(T\), \(2\)]]\)\!\(\*SuperscriptBox[\()\), \
\(-1\)]\)\!\(\*SubsuperscriptBox[\(\[CapitalPsi]\), \(1 - pt\), \(\(\\\ \)\(g \
= 1\)\)]\)(\[Omega])\>\""}], "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.886867923453217*^9, 3.886867934932334*^9}, {
  3.886868361143731*^9, 3.886868397335106*^9}, {3.887104233903841*^9, 
  3.887104247281062*^9}, {3.887104404204311*^9, 3.887104421716975*^9}, {
  3.8871239061880283`*^9, 3.8871239205966463`*^9}, {3.887227468154105*^9, 
  3.887227480581738*^9}, {3.887227514192163*^9, 3.887227546071076*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"5d2248ac-8142-4354-8d4c-b03f9c556384"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzH081AcABnBKmlJIhFBISUQdW1zuKW5JmywhNLFDo9NqOkVj3u6U93kb
I28hcjVxXoq531GmdUq4chh5iV7I71efFkuY/fF8nj++n+fRY51x9l8mIyPj
uJT/O/n4U8eHK9wYpzt1mlW81jCsFgTbcmkW+OPZ44RQ8jUjiaWp/QONiUWm
fTeD/MioX/+1ujvNBU7I/MmQXAXxaX9VR5ofDlVzJraSWnDVepdmT+NAEljz
3ps0Ru7ZPV1MGhcdV7qHvChrNOcNnLWjZUKz9Wdv1vtDcN9rPksolmFVMX/e
Yfu38Jxp3K19oAoV45/m6LL+GPzrcYDytVq8uF6lIh5jIz1/hUuXWiP0+mZa
nEU/IjG7YG+1EQF/SjLn6RsCbmL48DaXViRzv9S6dzYMuXdFdL2VbVhX8fPu
yaQI9KxtUKtMbIesbvVGv9YoPNJOsUk/8AB72h14RxZiMGmz4blCTwfkd6Xn
OBjz4HOsoYTv3ImkDcl+8qxLEGtecXeT64I+U7enaTweoWl1BboHu+FQdHI5
1zMJvFNEonp5Dy6mjq4wN0wFQbjwShYlMHIU8jyXpyFB144xu+8pUtiKl32C
0lE3pFcQnt+LHDZ1SrwyE8EVHs33R6X47kRnOS8vC7/0RMcy7frx/lhpn+D7
bPRdtHRzzR+Ab5s1rcHuN9TusH1pOvw35iNWX4lVzwNlA73PGUOwtFW9lWOc
j2aPLE153jNoT3ucHLYoxEAoPbWONYyOqp3iV9eKcDlky3ik8ghSn5UG1kiL
Mf/hjtbvNSOIzPQJspYrgcH1dgMOaxSpVvytU+6l8NbcKJBTGgNLyuXuv10G
37Ub9f+tGkP3u3j1ZKVyaFhk+PFOPMfdaKFjcFYFsoYa4kJkxyGJsbsWvq4S
Rvb6ZubF44jbE6aSkMNH0LAcP+bwBMreFh3td76J0IUMeStqAvwZ38szslWw
dMyzvFT4AoruGt2yIbfQtNmJaWX3EpWbFM4NsqrhVnOwr27sJYigiXO3XGtw
ldO4/0HaKzCfRA0YBgjQ0CSNt7V4jVGliFMfgmsRTjtT5vz8NWI/0unyRXU4
FviVvWnaJC7QLhXO9tRjzkByn717CuF7TRdTFhrgpPREx3ZkClEpc7Yzh+8g
KDLGOZz7BruMW4RmWY0ovBmyJnrLNKadVNaVDjchRnEkT6d7GkpaLW6Zrs3Y
Sc0q6HJI7BTsCDwuFMKOURXw9jyJ2kTv9tZ7Qrgn+bffCyNhu+Hh5h1iIWKN
urnsSBKb4qraFnqFkPrwF28nLHmYQn/12yXv8vrnaDGJgoDOffaGBKQ1rcPx
j0gEr0wrNUsm8EYmDF5dJPjZ1Vn1GQSWOZkVmEtIyD4e5DJyCZhO5h3v7Vva
XxB4HSknEGMQ8nTLOInVHuK5mJYlz9zWQcyR+EKDPa/2gYDt6KBxxgIJjei+
vhufCJhoPGAKZCg4HRjyvCorwv6TUSVxyylo+evU0z8TIWjZGx9TBQoyYns2
R02E89sPKmevokDzT5be1RAh+psSQkaRglfqizZVbRF+LfDQlayl0F8jr1en
L0JxW+1DG2UKvfTRFPmtItyYUoooV1n65yyGu28XoV6VbaKiSoFTEjhZaSJC
i/WfAxfXU2hWMemfNxPhP2TiU18=
        "]]},
      Annotation[#, "Charting`Private`Tag$21592#1"]& ]}, {}}, {{}, 
    {RGBColor[1, 0.5, 0.5], PointSize[0.009166666666666668], 
     AbsoluteThickness[1.6], PointBox[CompressedData["
1:eJwtkgsw1AkcxzdlKlHXtNLj2JzHVZp0qSPGfMc9kuvmlKhIHaa0hxFyVy09
vPK6TsIpSssuPW1YQt60HSGUdoVqva1djztxJc2e3fv9ZnZ29vH//X7fz+dn
6HXC6ZgGg8E4OvdSvYcwBfY9nEhkb9l9c8jRBv9/TsapNU6HVzvvRolBlHxv
SQYenM+32BvpTL/zkV2is1969BDSrqnqDl50u3Bkpp70fwFsIuz+5XKPQrFX
9U0+FtqZLeetY9PzhZgc2GI1e8sXWhJegK1WMSzPXu8qsTxB/UqRdL++MIgd
iA3uCbVT68vxdXb0Bnvrk9S/EnajV+dLl/8K/tzTEl41yqodOHXjv9G8Giz0
Oic61X4aFuqqg0BopR9RzaH5jxFkFl7qWxiKuqn1cxNEMOn/1Fqcd472+Qs5
1R4t024X4KQeWA8Ng5S7Dl5htF8Dgm2MUlL9w9HDUTV8ihtR8QKjCxG0bxPE
gV2ffZUaiUDVegHN4LA0OzQKo2j/Z8jlvGV1iy+Coa5WdOz7dgGDEUN5WhEu
887KN4/FLvWANqxoFOtt846jfG3Ie1IY/JQXD9U094TnyNrZ1FM8/DvlfYHl
/Ikz2P4H1HEkL2DnJ3bixyZQ/nYcb+GJmCcvg6Vax+AlxpYwDWNNEonHS2Sx
jUV7uhPhrS4xfgx2/O5S6hXiI0HzuyYzjwNJUHVjCiQI0FmxSL42mXh1oMOp
/bjjQDKmVe2mOhAbtvSVQJhC/F5h/tY42cboP6HGY9uJrART04GfU4lnJwar
FrOUtlehXi+qC0mZJp5phteIbzccjgRyOrTS0Nykqm68/2XofeeHNOL9Gvpu
9j51Y+lQx2W+ga61yF0ou07834Bbv+NI08gNqNu5v8VMbcas+T8Z5EOK45md
IqXyJuWRYpavyd8cxyU/UgRVuCwq0sukfFL4y1kS3u1M8tWD7dG7JEtssyhv
D1qvpbd8as8ifz3Q+GgfHRfAo/y9eH7AQlS7jE8+e3HFwX1PcQGfePRi2v7e
+GnXbPLbh9mfVvqsWpBDfPowVcC9mFOQQ777sJjPXrbt2C3i1Q/u5vaatrW3
yX8/fI+c8b8svk38+tGY8H33hZQ7dA8DOJ8w3Sg8eJd4DmDehJaW9bp7dB8D
ENukHzRW3CO+g9i4Qjssovw+3csgBhu++IGdmEu8B8H2uhHS5yOg+xkCw8q6
S9PhAfEfgo+Oy6oJ3Ty6pyFccrPJrInNIx/DyMlQyJXKPPIxjHesoUPC0/nk
YxhnHeOd+yfzyccwZIGcHemBBeRDhqXaW/ylfxeQDxniNs24lAcLyYcM17kn
nC1nhORjBPle2s2u4YXkYwQ1i22MNukUkY8RxH2Mf/QwrYh8yPF6k8f0PLOH
5EOOovid1isrH5IPOYQfGmQf9xWTDwWeJm5llymKyYcCXl+arz4cU0I+FKgI
+dxDZlpKPkZR9YTHZdeXko9RMB9X2/b5PSIfo9BjBaR7MsvIxxgac7X1FZVl
5GMMdTsmTeL9ysnHGJ6xi9bY61eQj3GE7h89tL6tgnyMI6dx2tEyppJ8jMNY
19I19Jsq8jGByKu7upTKKvwHPowQFA==
      "]]}, {{}, {}}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\[Omega]", TraditionalForm], 
    FormBox[
    "\"(\\!\\(\\*SubscriptBox[\\(g\\), \
\\(s\\)]\\)\\!\\(\\*SubscriptBox[\\(C\\), SuperscriptBox[\\(T\\), \
\\(2\\)]]\\)\\!\\(\\*SuperscriptBox[\\()\\), \
\\(-1\\)]\\)\\!\\(\\*SubsuperscriptBox[\\(\[CapitalPsi]\\), \\(1 - pt\\), \\(\
\\(\\\\ \\)\\(g = 1\\)\\)]\\)(\[Omega])\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  BaseStyle->{FontSize -> 24},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{1071.1640625, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8868679285786943`*^9, 3.88686793523252*^9}, {
   3.886868367732746*^9, 3.886868397708444*^9}, 3.887104276868499*^9, {
   3.887104412044112*^9, 3.8871044219054747`*^9}, 3.887123737508955*^9, {
   3.8871239165441437`*^9, 3.8871239214091578`*^9}, 3.887227481539297*^9, {
   3.887227534546129*^9, 3.887227547049782*^9}},
 CellLabel->
  "Out[178]=",ExpressionUUID->"a2dc86c1-f97e-4d0c-9b3f-d6f739d3746c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"el", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"el", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", 
          RowBox[{"myfit", "/.", 
           RowBox[{"{", 
            RowBox[{"w", "->", 
             RowBox[{"el", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}]}], "}"}], "//", 
        "MatrixForm"}], ",", 
       RowBox[{"100", "*", 
        FractionBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"el", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{"myfit", "/.", 
             RowBox[{"{", 
              RowBox[{"w", "->", 
               RowBox[{"el", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], ")"}]}], "]"}], 
         RowBox[{"Abs", "[", 
          RowBox[{"el", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "]"}]]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"el", ",", "run2"}], "}"}]}], "]"}], "//", "N"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8871044881273613`*^9, 3.8871045749850273`*^9}, {
  3.88710461692768*^9, 3.887104621891645*^9}, {3.887123965809936*^9, 
  3.887123974360373*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"798cabdf-ccee-4013-8ac6-a7ff04239d97"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0.01`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0004167500003802261`"},
           {"0.00041675`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.123601644652699`*^-8"},
     {"0.02`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0008340000009788424`"},
           {"0.000834`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.1736720489303269`*^-7"},
     {"0.03`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0012522500026292784`"},
           {"0.00125225`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.0996433896877397`*^-7"},
     {"0.04`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0016720000059780385`"},
           {"0.001672`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "3.5753818715646355`*^-7"},
     {"0.05`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.00209375001093868`"},
           {"0.00209375`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.224444238803858`*^-7"},
     {"0.06`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0025180000175598883`"},
           {"0.002518`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.973744281601233`*^-7"},
     {"0.07`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.002945250025142457`"},
           {"0.00294525`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.536612112885501`*^-7"},
     {"0.08`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.003376000038340926`"},
           {"0.003376`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.1356909236499398`*^-6"},
     {"0.09`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.003810750055791036`"},
           {"0.00381075`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.464043444262296`*^-6"},
     {"0.1`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.004250000067752019`"},
           {"0.00425`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.5941651167273163`*^-6"},
     {"0.11`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.004694250085301823`"},
           {"0.00469425`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.8171555025151175`*^-6"},
     {"0.12`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.005144000105754388`"},
           {"0.005144`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.055878426803042`*^-6"},
     {"0.13`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.005599750122755316`"},
           {"0.00559975`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.1921570257682113`*^-6"},
     {"0.14`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.006062000138534979`"},
           {"0.006062`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.2853014804349877`*^-6"},
     {"0.15`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0065312501570077685`"},
           {"0.00653125`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.4039466308324105`*^-6"},
     {"0.16`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.007008000182518669`"},
           {"0.007008`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.6044329875429307`*^-6"},
     {"0.17`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.007492750199042529`"},
           {"0.00749275`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.656468239963908`*^-6"},
     {"0.18`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.007986000255272362`"},
           {"0.007986`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "3.196498305431206`*^-6"},
     {"0.19`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.008488250273003043`"},
           {"0.00848825`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "3.216246392191061`*^-6"},
     {"0.2`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.00900000022775569`"},
           {"0.009`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.530618708652998`*^-6"},
     {"0.21`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.009521750225249198`"},
           {"0.00952175`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.3656280872437644`*^-6"},
     {"0.22`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.010054000212613195`"},
           {"0.010054`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "2.11471246356244`*^-6"},
     {"0.23`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.010597250192077235`"},
           {"0.01059725`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.8125195909531358`*^-6"},
     {"0.24`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.011152000162778586`"},
           {"0.011152`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.4596358015229055`*^-6"},
     {"0.25`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.011718750124069574`"},
           {"0.01171875`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.0587270237503924`*^-6"},
     {"0.26`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.012298000115028133`"},
           {"0.012298`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.353401499586267`*^-7"},
     {"0.27`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.012890250184545182`"},
           {"0.01289025`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.4316648505528435`*^-6"},
     {"0.28`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.013495999991025215`"},
           {"0.013496`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.649959585880208`*^-8"},
     {"0.29`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.014115749910647072`"},
           {"0.01411575`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.330016395512885`*^-7"},
     {"0.3`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.014749999913037855`"},
           {"0.01475`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.895738689736466`*^-7"},
     {"0.31`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.015399249818804363`"},
           {"0.01539925`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.1766523681484636`*^-6"},
     {"0.32`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.01606399971292607`"},
           {"0.016064`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.7870638362426829`*^-6"},
     {"0.33`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.01674474968332256`"},
           {"0.01674475`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "1.8912043680140063`*^-6"},
     {"0.34`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.017441999466520593`"},
           {"0.017442`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "3.058590899794452`*^-6"},
     {"0.35`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.018156249327024462`"},
           {"0.01815625`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "3.706577978776896`*^-6"},
     {"0.36`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.01888799922311506`"},
           {"0.018888`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "4.113113988262908`*^-6"},
     {"0.37`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.01963774906904575`"},
           {"0.01963775`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "4.740636244011144`*^-6"},
     {"0.38`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.020405998909228312`"},
           {"0.020406`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.34534816991754`*^-6"},
     {"0.39`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.021193248746955305`"},
           {"0.02119325`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.912471047831087`*^-6"},
     {"0.4`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.021999998573436496`"},
           {"0.022`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.484379989774383`*^-6"},
     {"0.41`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.022826748326806652`"},
           {"0.02282675`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.329968006713988`*^-6"},
     {"0.42`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.023673998135961848`"},
           {"0.023674`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.87377839988315`*^-6"},
     {"0.43`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.02454224794328892`"},
           {"0.02454225`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.380288086785636`*^-6"},
     {"0.44`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.02543199775058572`"},
           {"0.025432`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.844819437890605`*^-6"},
     {"0.45`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.02634374756039823`"},
           {"0.02634375`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.260648157612173`*^-6"},
     {"0.46`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.027277997361887175`"},
           {"0.027278`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.671211532579074`*^-6"},
     {"0.47`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.02823524717069333`"},
           {"0.02823525`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.00001002047778410632`"},
     {"0.48`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.02921599698169841`"},
           {"0.029216`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010330989533440652`"},
     {"0.49`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.030220746797286126`"},
           {"0.03022075`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010597732400965515`"},
     {"0.5`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03124999661545882`"},
           {"0.03125`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010830532943648839`"},
     {"0.51`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03230424644682192`"},
           {"0.03230425`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.00001099910527522862`"},
     {"0.52`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.033383996264883545`"},
           {"0.033384`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011188344331899211`"},
     {"0.53`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03448974610360876`"},
           {"0.03448975`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011297245348605377`"},
     {"0.54`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03562199595422869`"},
           {"0.035622`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011357508756872981`"},
     {"0.55`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03678124579691977`"},
           {"0.03678125`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011427237268017853`"},
     {"0.56`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03796799565679089`"},
           {"0.037968`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.00001143913190962184`"},
     {"0.57`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.03918274552567848`"},
           {"0.03918275`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011419111806293618`"},
     {"0.58`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04042599540675264`"},
           {"0.040426`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011362113203024905`"},
     {"0.59`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.041698245293119315`"},
           {"0.04169825`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011287958638357071`"},
     {"0.6`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.042999995184031164`"},
           {"0.043`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011199928783381056`"},
     {"0.61`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04433174508480945`"},
           {"0.04433175`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000011087293180429933`"},
     {"0.62`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04569399536223535`"},
           {"0.045694`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010149615100493992`"},
     {"0.63`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04708724490236915`"},
           {"0.04708725`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010825927186038832`"},
     {"0.64`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04851199482498888`"},
           {"0.048512`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "0.000010667487783340923`"},
     {"0.65`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.04996874512542567`"},
           {"0.04996875`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.75524663156674`*^-6"},
     {"0.66`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.05145799507889048`"},
           {"0.051458`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "9.563352625779592`*^-6"},
     {"0.67`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.05298024532882551`"},
           {"0.05298025`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.81682305877158`*^-6"},
     {"0.68`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.05453599530812141`"},
           {"0.054536`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.603269397415673`*^-6"},
     {"0.69`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.056125745299175314`"},
           {"0.05612575`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.375522958176572`*^-6"},
     {"0.7`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.05774999527911344`"},
           {"0.05775`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "8.174696012504733`*^-6"},
     {"0.71`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.05940924533814923`"},
           {"0.05940925`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.84701226679829`*^-6"},
     {"0.72`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.06110399533382349`"},
           {"0.061104`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.63645074861545`*^-6"},
     {"0.73`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.06283474535034875`"},
           {"0.06283475`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.399809172354258`*^-6"},
     {"0.74`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.06460199533771967`"},
           {"0.064602`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.216929298832542`*^-6"},
     {"0.75`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.06640624532576087`"},
           {"0.06640625`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "7.03885471143784`*^-6"},
     {"0.76`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.06824799531671016`"},
           {"0.068248`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.862164680661004`*^-6"},
     {"0.77`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.07012774528567252`"},
           {"0.07012775`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.722485457562532`*^-6"},
     {"0.78`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.07204599526671242`"},
           {"0.072046`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.569813575039128`*^-6"},
     {"0.79`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.07400324525956156`"},
           {"0.07400325`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.405716961813973`*^-6"},
     {"0.8`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.0759999952226044`"},
           {"0.076`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.2860472518086175`*^-6"},
     {"0.81`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.07803674518038622`"},
           {"0.07803675`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.176082518756716`*^-6"},
     {"0.82`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.08011399513305652`"},
           {"0.080114`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.0750228160011384`*^-6"},
     {"0.83`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.08223224506494999`"},
           {"0.08223225`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.00135628618121`*^-6"},
     {"0.84`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.08439199499478725`"},
           {"0.084392`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.930909383313857`*^-6"},
     {"0.85`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.08659374489814149`"},
           {"0.08659375`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.89171714364055`*^-6"},
     {"0.86`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.08883799479239836`"},
           {"0.088838`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.86190813412773`*^-6"},
     {"0.87`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.09112524469126164`"},
           {"0.09112525`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.82576033804282`*^-6"},
     {"0.88`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.09345599454770262`"},
           {"0.093456`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.834079883566764`*^-6"},
     {"0.89`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.09583074440811637`"},
           {"0.09583075`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.835166640023401`*^-6"},
     {"0.9`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.09824999424425492`"},
           {"0.09825`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.85826506262296`*^-6"},
     {"0.91`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.10071424409741335`"},
           {"0.10071425`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.860726751818271`*^-6"},
     {"0.92`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.10322399385110287`"},
           {"0.103224`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "5.9568486889775005`*^-6"},
     {"0.93`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.10577974362251684`"},
           {"0.10577975`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.029021193300292`*^-6"},
     {"0.94`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.10838199338166203`"},
           {"0.108382`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.1064921981619796`*^-6"},
     {"0.95`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.11103124310032002`"},
           {"0.11103125`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.214178816975229`*^-6"},
     {"0.96`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.11372799303117917`"},
           {"0.113728`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.127621397589169`*^-6"},
     {"0.97`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.11647274250329959`"},
           {"0.11647275`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.4364419154880684`*^-6"},
     {"0.98`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.1192659921860427`"},
           {"0.119266`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.551706117298017`*^-6"},
     {"0.99`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.12210824182610175`"},
           {"0.12210825`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.693977511007771`*^-6"},
     {"1.`", 
      TagBox[
       RowBox[{"(", "\[NoBreak]", 
        TagBox[GridBox[{
           {"0.12499999145129165`"},
           {"0.125`"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.5599999999999999]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         Column], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]], "6.838967144878176`*^-6"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8871239816870317`*^9},
 CellLabel->
  "Out[113]//MatrixForm=",ExpressionUUID->"8c3c02a1-8ed5-44e1-ac4e-\
5cf2aec1ffa4"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.891429259447967*^9},ExpressionUUID->"b0aa35ce-a06f-44fa-9f18-\
44f09e1f056d"]
}, Closed]]
}, Open  ]]
},
WindowSize->{960, 1027},
WindowMargins->{{-960, Automatic}, {Automatic, -264}},
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f70b4542-05f8-4560-8877-8945647fa0ad"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 190, 3, 67, "Section",ExpressionUUID->"ddda4221-823e-4ba1-a79f-eae95128db19"],
Cell[CellGroupData[{
Cell[795, 29, 159, 3, 54, "Subsection",ExpressionUUID->"7f273877-bc7e-467d-bd57-dcee6df76a00"],
Cell[957, 34, 4497, 110, 430, "Input",ExpressionUUID->"537de197-c5de-4434-a7c2-c835a869e3fd"],
Cell[5457, 146, 4034, 118, 514, "Input",ExpressionUUID->"c7bbbac5-b1ac-4158-adb8-0bce3d9804c1"],
Cell[9494, 266, 4208, 117, 313, "Input",ExpressionUUID->"aa9efb15-53dc-4529-9907-362e83056a77"],
Cell[13705, 385, 39148, 891, 3373, "Input",ExpressionUUID->"7acd7e7d-1151-4ab2-ba95-f9bd3110f4ec"],
Cell[52856, 1278, 2404, 57, 325, "Input",ExpressionUUID->"79026afe-3df7-47a5-9799-59d732941128"],
Cell[55263, 1337, 610, 15, 52, "Input",ExpressionUUID->"44434b36-63b8-45cd-8eff-8d5fe417a22a"],
Cell[55876, 1354, 5870, 147, 455, "Input",ExpressionUUID->"7f521f50-34f5-4c23-90da-e9c6329db2fa"],
Cell[61749, 1503, 146092, 3460, 5242, "Input",ExpressionUUID->"4e68a4aa-a04f-4bdd-94bc-29a98d56a650"],
Cell[207844, 4965, 1228, 34, 157, "Input",ExpressionUUID->"dfb3dfd7-9c13-4839-b7a7-603502c50fa0"],
Cell[209075, 5001, 2203, 59, 220, "Input",ExpressionUUID->"a058289c-7b2c-4420-8f3b-4019964a6848"],
Cell[211281, 5062, 2166, 57, 220, "Input",ExpressionUUID->"295b13a0-962e-4401-8ccc-6dd529623a17"],
Cell[213450, 5121, 511, 15, 52, "Input",ExpressionUUID->"6b4672ff-9dfa-4980-9a5e-0f836e8f8fa9"],
Cell[213964, 5138, 1363, 38, 262, "Input",ExpressionUUID->"7da2f7f0-7a85-415d-ba9d-7083b0d43937"]
}, Closed]],
Cell[CellGroupData[{
Cell[215364, 5181, 172, 3, 38, "Subsection",ExpressionUUID->"e4e09a2e-537b-4e79-b9e0-c105c166e98b"],
Cell[215539, 5186, 16485, 507, 4191, InheritFromParent,ExpressionUUID->"5a9c1218-969c-4d51-beac-959d1cfd9b35"],
Cell[232027, 5695, 361, 11, 47, "Input",ExpressionUUID->"1f5c9366-b78f-4a5f-8a86-543a96f92371"],
Cell[CellGroupData[{
Cell[232413, 5710, 1316, 29, 66, "Input",ExpressionUUID->"5d2248ac-8142-4354-8d4c-b03f9c556384"],
Cell[233732, 5741, 5873, 119, 664, "Output",ExpressionUUID->"a2dc86c1-f97e-4d0c-9b3f-d6f739d3746c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[239642, 5865, 1450, 42, 80, "Input",ExpressionUUID->"798cabdf-ccee-4013-8ac6-a7ff04239d97"],
Cell[241095, 5909, 67147, 1917, 3526, "Output",ExpressionUUID->"8c3c02a1-8ed5-44e1-ac4e-5cf2aec1ffa4"]
}, Open  ]],
Cell[308257, 7829, 147, 3, 52, "Input",ExpressionUUID->"b0aa35ce-a06f-44fa-9f18-44f09e1f056d"]
}, Closed]]
}, Open  ]]
}
]
*)


